Advancing Egocentric Video Question Answering with Multimodal Large Language Models

Egocentric Video Question Answering (QA) requires models to handle long-horizon temporal reasoning, first-person perspectives, and specialized challenges like frequent camera movement. This paper systematically evaluates both proprietary and open-source Multimodal Large Language Models (MLLMs) on QaEgo4Dv2 - a refined dataset of egocentric videos derived from QaEgo4D. Four popular MLLMs (GPT-4o, Gemini-1.5-Pro, Video-LLaVa-7B and Qwen2-VL-7B-Instruct) are assessed using zero-shot and fine-tuned approaches for both OpenQA and CloseQA settings. We introduce QaEgo4Dv2 to mitigate annotation noise in QaEgo4D, enabling more reliable comparison. Our results show that fine-tuned Video-LLaVa-7B and Qwen2-VL-7B-Instruct achieve new state-of-the-art performance, surpassing previous benchmarks by up to +2.6% ROUGE/METEOR (for OpenQA) and +13% accuracy (for CloseQA). We also present a thorough error analysis, indicating the model's difficulty in spatial reasoning and fine-grained object recognition - key areas for future improvement.

==> sec/generate_qaego4d_v2_datasets.py <==
"""
Based on the analysis, this script tries to clean the training, validation, and
testing dataset with high precision patterns

Training:
All instances:  10746
After filtering:  10406

Validation:
All instances:  1911
After filtering:  1880

Test:
All instances:  1850
After filtering:  1828

"""
import argparse
import json
import re

TYPE_OF_OBJECT_PATTERN = r"^(?:what|which)(\s+\w*\s*)*(?:did\s+i|was\s+)"
LOCATION_PATTERN = r"^in (?:which|what)(\s+\w*\s*)*did\s+i"


def find_question_category(question):
    match = re.search(TYPE_OF_OBJECT_PATTERN, question)
    loc_match = re.search(LOCATION_PATTERN, question)

    if question.startswith("where") or question.startswith("in what location") or \
            question.startswith("in what place") or question.startswith("in which location") or \
            question.startswith("in what room") or question.startswith("in what area") or question.startswith(
        "in which area") or \
            question.startswith("in which part of") or question.startswith(
        "in what part of") or loc_match or \
            'what location' in question:
        return 'SpatialLocation'
    elif question.startswith("what color") or question.startswith("what colour") or \
            question.startswith("what is the color") or question.startswith("what is the colour") or \
            question.startswith("what was the color") or question.startswith("what was the colour"):
        return 'Color'
    elif 'written' in question or question.startswith("what price"):
        return 'OCR'
    elif question.startswith("did ") or question.startswith("was ") or question.startswith("were "):
        return 'YesNo'
    elif question.startswith("what did ") or match:
        return 'Object'
    elif question.startswith("how many") or question.startswith("how much"):
        return 'Counting'
    elif question.startswith("who "):
        return 'Person'
    else:
        return 'Other'


NUMBER_OR_QUANTITY = ['1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11', '12', '13', '14', '15', '16', '17', '18',
                      '19', '20', "one", "two", "three", "four", "five",
                      "six", "seven", "eight", "nine", "ten",
                      "eleven", "twelve", "thirteen", "fourteen", "fifteen",
                      "sixteen", "seventeen", "eighteen", "nineteen", "twenty", 'once', 'twice', 'thrice',
                      'half', 'plenty', "many", "much", "few", "several", "plenty",
                      "some", "enough", "all", "most", "none",
                      "too many", "too much", "lot", "a little",
                      "a few", "more", "less", "fewer", "countless",
                      "numerous", 'tiny', 'nothing']

COLORS = [
    "red", "blue", "green", "yellow", "orange",
    "purple", "pink", "brown", "black", "white",
    "gray", "cyan", "magenta", "teal", "maroon",
    "navy", "lime", "olive", "turquoise", "violet",
    "indigo", "beige", "gold", "silver", "coral", "grey",
    "peach", "metal", "crystal", "stripe", "transparent",
    "mahogany", "floral", "colorless"
]


def check_color(answer):
    for color in COLORS:
        if color in answer:
            return True

    return False


def check_number_quantity(answer):
    for num in NUMBER_OR_QUANTITY:
        if num in answer:
            return True

    return False


def main(args):
    with open(args.input_file_path, "r") as input_file:

        json_dict_list = json.load(input_file)
        object_to_location_annotation_errors = 0
        object_to_yesno_annotation_errors = 0
        location_to_counting_annotation_errors = 0
        location_to_yesno_annotation_errors = 0
        person_to_counting_annotation_errors = 0
        person_to_location_annotation_errors = 0
        counting_to_other_annotation_errors = 0
        counting_to_location_annotation_errors = 0
        color_to_other_annotation_errors = 0
        person_json_list = list()
        object_json_list = list()
        yesno_json_list = list()
        counting_json_list = list()
        color_json_list = list()
        spatiallocation_json_list = list()
        ocr_json_list = list()
        other_json_list = list()
        l_to_I_modifications = 0
        for json_dict in json_dict_list:

            question = json_dict['question']
            answer = json_dict['answer']

            if " l " in question:
                modified_question = question.replace(" l ", " I ")
                print(question + " => " + modified_question)
                l_to_I_modifications += 1

                json_dict['question'] = modified_question

            err_bucket = find_question_category(question.lower())

            if err_bucket == 'Object':

                if answer.startswith("on the ") or answer.startswith("at the ") or answer.startswith("in the ") or \
                        answer.startswith("under the ") or answer.startswith("on top of ") or answer.startswith(
                    "near the ") or \
                        answer.startswith("left side of ") or answer.startswith("right side of ") or \
                        answer.startswith("inside the ") or answer.startswith("hanging at ") or \
                        answer.startswith("hang on the ") or answer.startswith("from the "):
                    object_to_location_annotation_errors += 1
                elif answer in ['yes', 'no']:
                    object_to_yesno_annotation_errors += 1
                else:
                    object_json_list.append(json_dict)

            elif err_bucket == 'SpatialLocation':
                if answer in ['1', '2', '3', '4', '5', '6', '7', '8', '9']:
                    location_to_counting_annotation_errors += 1
                elif answer in ['yes', 'no']:
                    location_to_yesno_annotation_errors += 1
                else:
                    spatiallocation_json_list.append(json_dict)
            elif err_bucket == 'Person':
                if answer in ['1', '2', '3', '4', '5', '6', '7', '8', '9']:
                    person_to_counting_annotation_errors += 1
                elif answer.startswith("on the ") or answer.startswith("at the ") or answer.startswith("in the ") or \
                        answer.startswith("under the ") or answer.startswith("on top of ") or answer.startswith(
                    "near the ") or \
                        answer.startswith("left side of ") or answer.startswith("right side of ") or \
                        answer.startswith("inside the ") or answer.startswith("hanging at ") or \
                        answer.startswith("hang on the ") or answer.startswith("from the "):
                    person_to_location_annotation_errors += 1
                else:
                    person_json_list.append(json_dict)
            elif err_bucket == 'Counting':

                is_number_or_quantity = check_number_quantity(answer)

                if answer.startswith("on the ") or answer.startswith("at the ") or answer.startswith("in the ") or \
                        answer.startswith("under the ") or answer.startswith("on top of ") or answer.startswith(
                    "near the ") or \
                        answer.startswith("left side of ") or answer.startswith("right side of ") or \
                        answer.startswith("inside the ") or answer.startswith("hanging at ") or \
                        answer.startswith("hang on the ") or answer.startswith("from the "):
                    counting_to_location_annotation_errors += 1

                elif not is_number_or_quantity:
                    counting_to_other_annotation_errors += 1
                else:
                    counting_json_list.append(json_dict)

            elif err_bucket == 'YesNo':
                yesno_json_list.append(json_dict)
            elif err_bucket == 'Color':
                is_color = check_color(answer)
                if not is_color:
                    color_to_other_annotation_errors += 1
                else:
                    color_json_list.append(json_dict)
            elif err_bucket == 'OCR':
                ocr_json_list.append(json_dict)
            else:
                other_json_list.append(json_dict)

        print("Object->Location Annotation Errors: ", object_to_location_annotation_errors)
        print("Object->YesNo Annotation Errors: ", object_to_yesno_annotation_errors)
        print("Location->Counting Annotation Errors: ", location_to_counting_annotation_errors)
        print("Location->YesNo Annotation Errors: ", location_to_yesno_annotation_errors)
        print("Person->Counting Annotation Errors: ", person_to_counting_annotation_errors)
        print("Person->Location Annotation Errors: ", person_to_location_annotation_errors)
        print("Counting->Location Annotation Errors: ", counting_to_location_annotation_errors)
        print("Counting->Other Annotation Errors: ", counting_to_other_annotation_errors)
        print("Color->Other Annotation Errors: ", color_to_other_annotation_errors)

        total = len(json_dict_list)
        total_errors = (object_to_location_annotation_errors + object_to_yesno_annotation_errors +
                        location_to_counting_annotation_errors + location_to_yesno_annotation_errors +
                        person_to_counting_annotation_errors + person_to_location_annotation_errors +
                        counting_to_location_annotation_errors + counting_to_other_annotation_errors +
                        color_to_other_annotation_errors)
        per_error = total_errors * 100 / total
        print("Total annotation error: ", total_errors)
        print("Percentage annotation error: ", per_error)
        all_json_list = list()
        all_json_list.extend(object_json_list)
        all_json_list.extend(spatiallocation_json_list)
        all_json_list.extend(person_json_list)
        all_json_list.extend(counting_json_list)
        all_json_list.extend(yesno_json_list)
        all_json_list.extend(color_json_list)
        all_json_list.extend(ocr_json_list)
        all_json_list.extend(other_json_list)

        print("l -> I modifications: ", l_to_I_modifications)
        print("All instances: ", len(json_dict_list))
        print("After filtering: ", len(all_json_list))

        with open(args.output_file_path, 'w') as all_split_file:
            json.dump(all_json_list, all_split_file, indent=4)


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Generating QaEgo4Dv2 dataset')

    parser.add_argument('-i', '--input-file-path', help='Input json file from QaEgo4D dataset.', required=True,
                        type=str)
    parser.add_argument('-o', '--output-file-path', help='Cleaned json file for QaEgo4Dv2 dataset.', required=True,
                        type=str)
    args = parser.parse_args()

    main(args)

